CDOpt: A Python Package for a Class of Riemannian Optimization

Optimization over the embedded submanifold defined by constraints $c(x) = 0$ has attracted much interest over the past few decades due to its wide applications in various areas. Plenty of related optimization packages have been developed based on Riemannian optimization approaches, which rely on some basic geometrical materials of Riemannian manifolds, including retractions, vector transports, etc. These geometrical materials can be challenging to determine in general. Existing packages only accommodate a few well-known manifolds whose geometrical materials are easily accessible. For other manifolds which are not contained in these packages, the users have to develop the geometric materials by themselves. In addition, it is not always tractable to adopt advanced features from various state-of-the-art unconstrained optimization solvers to Riemannian optimization approaches. We introduce CDOpt (available at https://cdopt.github.io/), a user-friendly Python package for a class Riemannian optimization. Based on constraint dissolving approaches, Riemannian optimization problems are transformed into their equivalent unconstrained counterparts in CDOpt. Therefore, solving Riemannian optimization problems through CDOpt directly benefits from various existing solvers and the rich expertise gained over decades for unconstrained optimization. Moreover, all the computations in CDOpt related to any manifold in question are conducted on its constraints expression, hence users can easily define new manifolds in CDOpt without any background on differential geometry. Furthermore, CDOpt extends the neural layers from PyTorch and Flax, thus allows users to train manifold constrained neural networks directly by the solvers for unconstrained optimization. Extensive numerical experiments demonstrate that CDOpt is highly efficient and robust in solving various classes of Riemannian optimization problems.

==> codes/example1.py <==
import numpy as np
import scipy as sp
import jax
import jax.numpy as jnp
import cdopt 
from cdopt.manifold_jax import stiefel_jax

# Generating the data
n = 30        
m = 10*n**2   
theta = 0.3   

# Set jax device and data type
device = jax.devices('gpu')[0]

Q, R = np.linalg.qr(np.random.randn(n,n))
Y= jax.device_put(jnp.array(
    ((np.random.rand(m,n)) * (np.random.rand(m,n) <= theta)) @ Q), device)

# Define objective function and Stiefel manifold
def obj_fun(X):
    return -jnp.sum(jnp.matmul(Y, X) **4 )

M = stiefel_jax((n,n), device= device)   

# Describe the optimization problem and set the penalty parameter \beta.
problem_test = cdopt.core.problem(M, obj_fun, beta = 'auto')  

# The vectorized function value, gradient and Hessian-vector product
#  of the constraint dissolving function. 
cdf_fun_np = problem_test.cdf_fun_vec_np   
cdf_grad_np = problem_test.cdf_grad_vec_np 
cdf_hvp_np = problem_test.cdf_hvp_vec_np

## Apply limit memory BFGS solver from scipy.minimize 
from scipy.optimize import fmin_bfgs, fmin_cg, fmin_l_bfgs_b, fmin_ncg

# optimize by L-BFGS method
out_msg = sp.optimize.minimize(cdf_fun_np, problem_test.Xinit_vec_np,
                                method='L-BFGS-B',jac = cdf_grad_np)

==> codes/example2_vgg.py <==
import torch
import torch.nn as nn
import torch.optim as optim
import torch.nn.functional as F

import torchvision
import torchvision.transforms as transforms

import cdopt
from cdopt.nn import Conv2d_cdopt, get_quad_penalty
from cdopt.manifold_torch import stiefel_torch

cfg_vgg19 = [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 256, 'M', 
            512, 512, 512, 512, 'M', 512, 512, 512, 512, 'M']

class VGG(nn.Module):
    def __init__(self):
        
        super(VGG, self).__init__()
        self.features= self._make_layers(cfg_vgg19)
        self.classifier = nn.Sequential(
            nn.Linear(512 * 7 * 7, 4096),
            nn.ReLU(inplace=True),
            nn.Dropout(0.5),
            nn.Linear(4096, 4096),
            nn.ReLU(inplace=True),
            nn.Dropout(0.5),
            nn.Linear(4096, 10),
        )
        self.avgpool = nn.AdaptiveAvgPool2d(7)
        
    def forward(self, x):
        out = self.features(x)
        out = self.avgpool(out)
        out = out.reshape(out.size(0), -1)
        out = self.classifier(out)
        return out

    def _make_layers(self, cfg):
        layers = []
        in_channels = 3
        for x in cfg:
            if x == 'M':
                layers += [nn.MaxPool2d(kernel_size=2, stride=2)]
            else:
                local_block = [Conv2d_cdopt(in_channels, x, kernel_size=3, 
                    padding=1, manifold_class=stiefel_torch, penalty_param = 0.05),
                    nn.BatchNorm2d(x), nn.ReLU(inplace=True)]
                layers += local_block
                in_channels = x
        layers += [nn.AvgPool2d(kernel_size=1, stride=1)]
        return nn.Sequential(*layers)

def train(model, device, train_loader, optimizer, epoch):
    model.train()
    for batch_idx, (data, target) in enumerate(train_loader):
        data, target = data.to(device), target.to(device)
        optimizer.zero_grad()
        output = model(data)
        # Add quadratic penalty terms to the loss function.
        loss = F.nll_loss(output, target) + get_quad_penalty(model)
        loss.backward()
        optimizer.step()

device = torch.device("cuda")
model = VGG().to(device)
optimizer = optim.Adam(model.parameters(), lr= 1e-3)
transform=transforms.Compose([ transforms.ToTensor(), ])
trainset = torchvision.datasets.CIFAR10(
    root='./data', train=True, download=True, transform=transform)
train_loader = torch.utils.data.DataLoader(trainset, batch_size=128,
                    shuffle=True, pin_memory=True)
                    
for epoch in range(100):
    train(model, device, train_loader, optimizer, epoch)
